Cosmological signatures of torsion and how to distinguish torsion from the dark sector

Torsion is a non-Riemannian geometrical extension of general relativity that allows including the spin of matter and the twisting of spacetime. Cosmological models with torsion have been considered in the literature to solve problems of either the very early (high redshift $z$) or the present-day Universe. This paper focuses on distinguishable observational signatures of torsion that could not be otherwise explained with a scalar field in pseudo-Riemannian geometry. We show that when torsion is present, the cosmic duality relation between the angular diameter distance, $D_{\mathrm A}$, and the luminosity distance, $D_{\mathrm L}$, is broken. We show how the deviation described by the parameter $\eta = D_{\mathrm L}/[ D_{\mathrm A}(1+z)^2] -1 $ is linked to torsion and how different forms of torsion lead to special-case parametrisations of $\eta$, including $\eta_0 z$, $\eta_0 z/(1+z)$, and $\eta_0 \ln (1+z)$. We also show that the effects of torsion could be visible in low-redshift data, inducing biases in supernovae-based $H_0$ measurements. We also show that torsion can impact the Clarkson-Bassett-Lu (CBL) function ${\cal C}(z) = 1 + H^2 (D D'' - D'^2) + H H' D D'$, where $D$ is the transverse comoving distance. If $D$ is inferred from the luminosity distance, then, in general non-zero torsion models, ${\cal C}(z) \ne 0$. For pseudo-Riemannian geometry, the Friedmann-Lemaitre-Robertson-Walker (FLRW) metric has ${\cal C}(z) \equiv 0$; thus, measurement of the CBL function could provide another diagnostic of torsion.

==> anc/Figure1.fig <==
#FIG 3.2  Produced by xfig version 3.2.7a
Landscape
Center
Metric
A4
100.00
Single
-2
# Copyright (C) 2020 Krzysztof Bolejko CC-BY
# You are free to share and adapt this file, giving attribution, under CC-BY.
# See https://creativecommons.org/licenses/by/4.0/ for details.
# If you want to create an eps file type: fig2dev -L eps Figure1.fig Figure1.eps
1200 2
5 1 1 5 1 7 50 -1 -1 18.000 0 1 0 0 20575.316 9127.974 12510 -4725 10890 -3645 5175 4680
5 1 0 5 0 7 50 -1 -1 0.000 0 1 0 0 14964.956 4798.564 12510 -4680 7650 -1710 5175 4635
5 1 3 5 4 7 50 -1 -1 4.000 0 1 0 0 40646.535 25265.588 12510 -4635 8640 -450 5175 4590
2 1 0 3 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	0 0 5.00 60.00 120.00
	 8325 -2880 9225 -3240
2 1 0 3 1 7 50 -1 -1 0.000 0 0 -1 1 0 2
	0 0 5.00 60.00 120.00
	 9900 -2205 9945 -2745
2 1 0 3 4 7 50 -1 -1 0.000 0 0 -1 1 0 2
	0 0 5.00 60.00 120.00
	 8190 990 8055 495
2 1 0 1 7 7 50 -1 -1 0.000 0 0 -1 0 0 2
	 13140 -5220 13050 -5220
4 0 0 50 -1 19 36 0.0000 4 135 90 12555 -4725 O\001
4 0 0 50 -1 19 36 0.0000 4 135 90 5220 5085 G\001
4 0 4 50 -1 19 22 0.0000 4 135 1260 7515 1350 extremal curve\001
4 0 1 50 -1 19 22 0.0000 4 165 1620 9180 -1935 autoparallel curve\001
4 0 0 50 -1 19 22 0.0000 4 135 900 6840 -2610 null curve\001


==> anc/Figure2.fig <==
#FIG 3.2  Produced by xfig version 3.2.7a
Landscape
Center
Metric
A4
100.00
Single
-2
# Copyright (C) 2020 Krzysztof Bolejko CC-BY
# You are free to share and adapt this file, giving attribution, under CC-BY.
# See https://creativecommons.org/licenses/by/4.0/ for details.
# If you want to create an eps file type: fig2dev -L eps Figure2.fig Figure2.eps
1200 2
5 1 0 5 0 7 50 -1 -1 0.000 0 0 0 0 19926.836 8568.130 5175 4725 7380 -90 12465 -4725
5 1 0 3 1 7 50 -1 -1 0.000 0 1 0 0 15072.029 7805.962 12555 -2205 8370 -45 5220 4725
5 1 0 3 4 7 50 -1 -1 0.000 0 1 0 0 16265.278 9518.769 12465 -4725 5085 -90 2340 4680
6 12285 -3465 12645 -3240
# 28
4 0 1 50 -1 19 28 0.0000 4 135 90 12285 -3330 S\001
# 28
4 0 1 50 -1 19 16 0.0000 4 135 90 12555 -3240 O\001
-6
6 3510 4725 3870 4950
# 28
4 0 4 50 -1 19 28 0.0000 4 135 90 3510 4860 S\001
# 28
4 0 4 50 -1 19 16 0.0000 4 135 90 3780 4950 G\001
-6
6 10440 -4095 10935 -3690
# 28
4 0 4 50 -1 32 28 0.0000 4 135 90 10440 -3780 W\001
# 28
4 0 4 50 -1 19 16 0.0000 4 135 90 10710 -3690 O\001
-6
1 2 0 3 4 7 50 -1 -1 0.000 1 0.0000 3753 4732 1440 360 2313 4732 5193 4732
1 2 0 3 1 7 50 -1 -1 0.000 1 0.0000 12498 -3470 405 1260 12093 -3470 12903 -3470
2 1 0 2 4 7 50 -1 -1 0.000 0 0 -1 1 0 2
        0 0 4.10 60.00 120.00
         8685 -1755 7830 -2565
2 1 0 2 1 7 50 -1 -1 0.000 0 0 -1 1 0 2
        0 0 5.00 60.00 120.00
         8100 -1035 8730 -270
2 1 0 1 7 7 50 -1 -1 0.000 0 0 -1 0 0 2
         12690 -5580 13725 -4995
4 0 1 50 -1 19 22 0.0000 4 120 90 8370 -810 p\001
4 0 4 50 -1 19 22 0.0000 4 165 180 8235 -2295 p'\001
4 0 0 50 -1 19 36 0.0000 4 135 90 12555 -4725 O\001
4 0 0 50 -1 19 36 0.0000 4 135 90 5220 5085 G\001
# 28
4 0 1 50 -1 32 28 0.0000 4 135 90 6345 1890 W\001
# 28
4 0 1 50 -1 19 16 0.0000 4 135 90 6660 1980 G\001


==> anc/README <==
### Reproducibility of results ###

To reproduce the results presented in this submission you will need: fortran compiler, gnuplot, and xfig. 

### Figures 3-6  ###

To obtain Figures 3-6 you need to run the code "cosmotor" (COSMOlogical evolution of models with TORsion).
This program is free software: you can redistribute it and/or modify it under the terms of the GNU General Public License as published by the Free Software Foundation, either version 3 of the License, or (at your option) any later version.

In order to use the code, you will need a fortran compiler (for example gfortran). Copy to code (file "cosmotor.f") to your working directory and type

   gfortran -o cosmotor cosmotor.f

Run the code by typing

   ./cosmotor

To plot the results, copy the gnuplot scripts (files ending with ".gpl") to the same directory and type

   gnuplot plot3.pgl 

this will produce a figure similar to Figure 3 of arXiv:

   gnuplot plot4.pgl 

this will produce a figure similar to Figure 4 of arXiv:

   gnuplot plot5.pgl 

this will produce a figure similar to Figure 5 of arXiv:

   gnuplot plot6.pgl 

this will produce a figure similar to Figure 6 of arXiv:


### Using and modifying the code ###

The relevant subroutines are:

- get_parameters:
this subroutine specify the cosmological parameters and units. Please modify this subroutine if you want to change the parameters

- torsion_trans_com_distance
this subroutine calculates the evolution of homogeneous and isotropic universe with torsion (i.e. density, expansion rate, and scale factor), it addition it also solves for the transverse comoving distance. The initial conditions are specified at the present instant (based on the cosmological parameters from the subroutine "get_parameters") and the evolution is traced back in time. The output is: redshift: z; transverse comoving distance: dtc; departure from the distance duality relation: eta, and the Clarkson-Bassett-Lu function: CBL

- FLRW_trans_com_distance:
this subroutine solves for the transverse comoving distance within the FLRW model. It uses the cosmological parameters (cpar) and redshift (z) as input, and it produces the transverse comoving distance (dtc).


### Figures 1-2  ###

To obtain Figures 1 and 2, simply type:

   fig2dev -L eps Figure1.fig Figure1.eps
   fig2dev -L eps Figure2.fig Figure2.eps


==> anc/cosmotor.f <==
        program COSMOTOR

! this code reproduces Figures 3-6 from paper arXiv:

!     AIM: the code evaluates the COSMOlogical evolution of models with
!     TORsion and also provides the distance-redshift relation
!
!     AUTHOR: Krzysztof Bolejko (2020) + OTHER AUTHORS below
!
!     LICENCE: GNU General Public License version 3 or any later version.
!     disclaimer: There is NO warranty; not even for MERCHANTABILITY or FITNESS
!     FOR A PARTICULAR PURPOSE.
!     See https://www.gnu.org/licenses/gpl-3.0.en.html

!     OTHER AUTHORS:
!     2020-03-11 Boud Roukema - untabify; clearer indenting;
!     avoid dependence on exact equality of two floating point values;
!     use if-elseif-then structure to avoid assuming that software
!     errors are impossible.

! script for reproducing Figure 3
        call get_figure3

! script for reproducing Figure 4
        call get_figure4

! script for reproducing Figure 5
        call get_figure5

! script for reproducing Figure 6
        call get_figure6

!     to create the .eps files:
!  gnuplot fig3.gpl; gnuplot fig4.gpl; gnuplot fig5.gpl; gnuplot fig6.gpl

        end


! ==============================================================
        subroutine get_figure3
! this subroutine produces data for Figure 3 from arXiv:
! after the program executes run: "gnuplot plot3.pgl" to get an eps file

        implicit none
        integer I
        double precision cpar(10)
        double precision zi,eta1,eta2,eta3


        open(30,file='fig3')

! cosmological parameters
        call get_parameters(cpar)

        do I=1,300
                zi = I*1d-2
                eta1 = cpar(6)*zi
                eta2 = cpar(6)*zi/(1.0+zi)
                eta3 = cpar(6)*log(1.0+zi)

                write(30,*) zi,eta1,eta2,eta3
        enddo

        end


! ==============================================================
        subroutine get_figure4
! this subroutine produces data for Figure 4 from  arXiv:
! after the program executes run: "gnuplot plot4.pgl" to get an eps file

        implicit none
        integer I
        double precision cpar(10)
        integer, parameter :: N = 500
        double precision z(N),dtc(N),eta(N),CBL(3,N)
        double precision zi,dtc0,mag1,mag2,dts



        open(40,file='fig4')


! cosmological parameters
        call get_parameters(cpar)

! transverse comoving distance-redshift relation
        dts = -8d-3
        call torsion_trans_com_distance(cpar,dts,N,z,dtc,eta,CBL)


! the transverse comoving distance is compared with the FLRW model
! with the same Omega_m, Omega_lambda, and no torsion:
        cpar(2) = cpar(2) ! Omega_matter the same as with torsion
        cpar(3) = cpar(3) ! Omega_lambda the same as with torsion
        cpar(4) = 1.0 - cpar(2)-cpar(3) ! no torsion means omega_k = 1 - omega_m - omega_l


        do I=1,N
                zi = z(I)
                call FLRW_trans_com_distance(cpar,zi,dtc0)

                mag1 = 5.0*log10(1.0+eta(I))
                mag2 = 5.0*log10(dtc(I)/dtc0)


                write(40,*) zi,mag1,mag2,mag1+mag2

        enddo


        end


! ==============================================================
        subroutine get_figure5
! this subroutine produces data for Figure 5 from  arXiv:
! after the program executes run: "gnuplot plot5.pgl" to get an eps file

        implicit none
        integer I
        double precision cpar(10)
        integer, parameter :: N = 400
        double precision z(N),dtc(N),eta(N),CBL(3,N)
        double precision zi,dtc0,dts,dh



        open(50,file='fig5')


! cosmological parameters
        call get_parameters(cpar)

! transverse comoving distance-redshift relation
        dts = -2d-3
        call torsion_trans_com_distance(cpar,dts,N,z,dtc,eta,CBL)


! the transverse comoving distance is compared with the FLRW model
! with the same Omega_m, Omega_lambda, and no torsion:
        cpar(2) = cpar(2) ! Omega_matter the same as with torsion
        cpar(3) = cpar(3) ! Omega_lambda the same as with torsion
        cpar(4) = 1.0 - cpar(2)-cpar(3) ! no torsion means omega_k = 1 - omega_m - omega_l


        do I=1,N
                zi = z(I)
                call FLRW_trans_com_distance(cpar,zi,dtc0)

                dh = cpar(9)*((dtc0/dtc(I))/(1.0+eta(I)))

                write(50,*) zi,dh
        enddo



        end

! ============================
        subroutine get_figure6
! this subroutine produces data for Figure 4 from  arXiv:
! after the program executes run: "gnuplot plot4.pgl" to get an eps file

        implicit none
        integer I
        double precision cpar(10)
        integer, parameter :: N = 40000
        double precision z(N),dtc(N),eta(N),CBL(3,N),dts


        open(60,file='fig6')


! cosmological parameters
        call get_parameters(cpar)

! transverse comoving distance-redshift relation
        dts = -1d-4
        call torsion_trans_com_distance(cpar,dts,N,z,dtc,eta,CBL)


        do I=1,N
           if(mod(I,200).eq.1)  write(60,*) CBL(1,I),CBL(2,I),CBL(3,I)
        enddo


        end


! ==============================================================
        subroutine torsion_trans_com_distance(cpar,dts,N,z,dtc,eta,CBL)
        implicit none

        integer I,J,N
        double precision cpar(10)
        double precision step1,step2,Dc,Dci,Dcii,curv,dts
        double precision der1,der2,dp1,dp2,dp0,H,Hi,Hii,hp1,hp0

        double precision z(N),dtc(N),eta(N),CBL(3,N)

        integer, parameter :: Nx = 4
! X(1) is density, V(1) is time derivative of density
! X(2) is expansion, V(2) is the time derivative of expansion
! X(3) is the scale factor, V(3) is the time derivative of the scale factor
! X(4) is the comoving distance, and V(4) its time derivative
        double precision X(Nx),Xi(Nx),Xii(Nx),V(Nx),RK(Nx,4)

! tolerance for Omega_k to be considered zero
        double precision, parameter :: omk_tol = 1.0d-10

! initial density
        X(1) = cpar(8)
! initial expansion rate
        X(2) = 3.0d0*cpar(1)*(1+2.0*cpar(6))
! initial scale factor
        X(3) = 1.0d0
! initial comoving distance
        X(4) = 0.0d0
! auxillary
        Xi = X
        Xii= X
        CBL = 0.0d0
        RK = 0.0d0

        do I=1,N


! evolution:
        call get_V(cpar,Nx,X,V)
                  do J=1,Nx
                     RK(J,1) = dts*V(J)/X(2)
                     X(J) = Xi(J) + 0.5*RK(J,1)
                  enddo
        call get_V(cpar,Nx,X,V)
                  do J=1,Nx
                     RK(J,2) = dts*V(J)/X(2)
                     X(J) = Xi(J) + 0.5*RK(J,2)
                  enddo
        call get_V(cpar,Nx,X,V)
                  do J=1,Nx
                     RK(J,3) = dts*V(J)/X(2)
                     X(J) = Xi(J) + RK(J,3)
                  enddo
        call get_V(cpar,Nx,X,V)
          do J=1,Nx
             RK(J,4) = dts*V(J)/X(2)
             X(J)=Xi(J)+(RK(J,1)+2.0*(RK(J,2)+RK(J,3))+RK(J,4))/6.0d0
          enddo

! transverse comoving distance:
                if(cpar(4).gt.omk_tol) then
                   curv = (dsqrt(dabs(cpar(4))))*(cpar(1))
                   dtc(I)= 1d-3*((sinh(X(4)*curv))/curv)
                elseif(cpar(4).lt.-omk_tol) then
                   curv = (dsqrt(dabs(cpar(4))))*(cpar(1))
                   dtc(I)= 1d-3*((sin(X(4)*curv))/curv)
                elseif(abs(cpar(4)).le.omk_tol) then
                   dtc(I) = 1d-3*X(4)
                else
                   print *,'torsion_trans_com_distance: '
                   print *,'  bug in checking curvature.'
                   stop
                endif
                z(I) = (1.0/X(3)) - 1.0d0
                eta(I) = cpar(6)*log(1.0+z(I))

! calculating the Clarkson--Bassett--Lu (CBL) function in 2 different ways:
        step2 = ((1.0d0/Xi(3))-1.0) - ((1.0d0/Xii(3))-1.0)
        step1 = ((1.0d0/X(3))-1.0) - ((1.0d0/Xi(3))-1.0)
        H   =  X(2)/(3.0d0*(1.0d0 + 2.0d0*cpar(6)))
        Hi =   Xi(2)/(3.0d0*(1.0d0 + 2.0d0*cpar(6)))
        Hii =  Xii(2)/(3.0d0*(1.0d0 + 2.0d0*cpar(6)))
        hp1 = (H-Hii)/(step1+step2)
        hp0 = Hi
        CBL(1,I) = (1.0/Xi(3)) - 1.0d0

! directly from transverse Dc => CBL(2,:)
        Dc   = X(4)
        Dci  = Xi(4)
        Dcii = Xii(4)
        der2 = Dci - Dcii
        der1 = Dc - Dci
        dp1 = (der1+der2)/(step1+step2)
        dp2 = ((der1/step1) - (der2/step2))/step1
        dp0 = Dci
        CBL(2,I) = 1d0+hp0*hp0*(dp0*dp2 - dp1*dp1) + hp0*hp1*dp0*dp1

! from luminosity to transverse Dc = DL/(1+z) => CBL(3,:)
        Dc = X(4)*(1.0d0 + cpar(6)*log((1.0d0/X(3))))
        Dci = Xi(4)*(1.0d0 + cpar(6)*log((1.0d0/Xi(3))))
        Dcii = Xii(4)*(1.0d0 + cpar(6)*log((1.0d0/Xii(3))))
        der2 = Dci - Dcii
        der1 = Dc - Dci
        dp1 = (der1+der2)/(step1+step2)
        dp2 = ((der1/step1) - (der2/step2))/step1
        dp0 = Dc
        CBL(3,I) = 1d0+hp0*hp0*(dp0*dp2 - dp1*dp1) + hp0*hp1*dp0*dp1


        Xii = Xi
        Xi  = X
        enddo



        end

!=====================================================
        subroutine get_V(cpar,Nx,X,V)
        implicit none
        integer Nx
        double precision, intent(in)  :: X(Nx)
        double precision, intent(out) :: V(Nx)
        double precision lambda,torsion,hubble
        double precision cpar(10)

! X(1) = density
! X(2) = expansion
! X(3) = scale factor
! X(4) = comoving distance

        lambda  = cpar(7)
        hubble  = X(2)/(3.0d0*(1.0d0 + 2.0d0*cpar(6)))
        torsion = cpar(6)*hubble

        V(1)    = -1.0d0*X(1)*X(2)+ 4.0*torsion*( X(1) + lambda )
        V(2)    = -((X(2)*X(2))/3.0d0)-(X(1)/2.0d0)
        V(2)    =  V(2) + lambda + 2.0d0*X(2)*torsion
        V(3)    =  X(3)*hubble
        V(4)    =  -1.0d0/X(3)


        end subroutine

! ==============================================================
        subroutine FLRW_trans_com_distance(cpar,zf,dtc)
        implicit none

        integer I,n
        double precision cpar(10),curv
        double precision z,Om,Ok,Ol,Ho,dz,H,zz,zi,zf
        double precision d_rk1,d_rk2,d_rk3,d_rk4,di,d,dtc

! tolerance for Omega_k to be considered zero
        double precision, parameter :: omk_tol = 1.0d-10


         Ho = cpar(1)
         Om = cpar(2)
         Ol = cpar(3)
         Ok = cpar(4)

         n = 10
         dz = zf/(n*1d0)

         di = 0d0
         zi = 0d0
         d = di

         do I=1,n
            z = zi
            zz = 1d0 + z
            H = Ho*dsqrt(Om*(zz**3) + Ok*(zz**2) + Ol)
            d_rk1 = dz/H
            z = zi + 5d-1*dz
            zz = 1d0 + z
            H = Ho*dsqrt(Om*(zz**3) + Ok*(zz**2) + Ol)
            d_rk2 = dz/H
            d_rk3 = dz/H
            z = zi + dz
            zz = 1d0 + z
            H = Ho*dsqrt(Om*(zz**3) + Ok*(zz**2) + Ol)
            d_rk4 = dz/H

            d = di + (d_rk1+2d0*(d_rk2+d_rk3)+d_rk4)/6d0
            di = d
            zi = z
         enddo

         if(cpar(4).gt.omk_tol) then
            curv = (dsqrt(dabs(cpar(4))))*(cpar(1))
            dtc= 1d-3*((sinh(d*curv))/curv)
         elseif(cpar(4).lt.-omk_tol) then
            curv = (dsqrt(dabs(cpar(4))))*(cpar(1))
            dtc=  1d-3*((sin(d*curv))/curv)
         elseif(abs(cpar(4)).le.omk_tol) then
            dtc=  1d-3*d
         else
            print *,'FLRW_trans_com_distance: '
            print *,'  bug in checking curvature.'
            stop
         endif

         end

! ==============================================================
        subroutine get_parameters(cpar)
        implicit none
        double precision cpar(10)
        double precision eta_0, omega_phi,omega_k
        double precision omega_matter,omega_lambda,H0
        double precision pi, mu,lu,tu,gcons,cs,kap,kapc2,Ho,gkr,lb

        eta_0 = -0.03

        omega_matter = 0.3
        omega_lambda = 0.7
        omega_phi = -4.0*(1+eta_0)*eta_0
        omega_k = 1.0 - omega_matter - omega_lambda - omega_phi
        H0 = 70.0d0

!        print *, 'Omega_matter =', omega_matter
!        print *, 'Omega_Lambda =', omega_lambda
!        print *, 'Omega_k =', omega_k
!        print *, 'Omega_phi =',  omega_phi
!        print *, 'H_0 =', H0


! units: time in 10^6 years, length in kpc, mass in 10^15 M_{\odot}
        mu=1.989d45
        lu=3.085678d19
        tu=31557600*1d6
! and other constants
        pi = 4d0*datan(1.0d0)
        gcons= 6.6742d-11*((mu*(tu**2))/(lu**3))
        cs=299792458*(tu/lu)
        kap=8d0*pi*gcons*(1d0/(cs**4))
        kapc2=8d0*pi*gcons*(1d0/(cs**2))
        Ho=(tu/(lu))*H0
        gkr=3d0*(((Ho)**2)/(8d0*pi*gcons))
        lb=3d0*omega_lambda*(((Ho)**2)/(cs*cs))
        gkr=kapc2*gkr*omega_matter

        cpar(1) = Ho/cs
        cpar(2) = omega_matter
        cpar(3) = omega_lambda
        cpar(4) = omega_k
        cpar(5) = omega_phi
        cpar(6) = eta_0
        cpar(7) = lb
        cpar(8) = gkr
        cpar(9) = H0

        end
!=====================================================


==> anc/fig3.gpl <==
set terminal postscript eps enhanced color dashed dashlength 1.0 "Helvetica" 30
set xrange[0:3]
set yrange[-0.08:0.]
set xtics 0,0.5,3
set ytics -0.08,0.02,0
set xlabel "z"
set ylabel "{/Symbol h} (z)"
set output "Figure3.eps"
plot "fig3" u 1:2 notitle w l lw 8 dt 3 lc rgb "#358BE6", "fig3" u 1:3 notitle w l lw 8 dt 4 lc rgb "#FF2E2E", "fig3" u 1:4 notitle w l lw 8 lc rgb "#4E9A06"


==> anc/fig4.gpl <==
set terminal postscript eps enhanced color dashed dashlength 1.0 "Helvetica" 30
set xrange[0:3]
set yrange[-0.2:0.02]
set xtics 0,0.5,3
set ytics -0.2,0.05,0.0
set xlabel "z"
set ylabel "{/Symbol D} m"
set output "Figure4.eps"
plot "fig4" u 1:2 notitle w l lw 8 dt 3 lc rgb "#358BE6", "fig4" u 1:3 notitle w l dt 4 lw 8 lc rgb "#FF2E2E", "fig4" u 1:4 notitle w l lw 8 lc rgb "#4E9A06"


==> anc/fig5.gpl <==
set terminal postscript eps enhanced color dashed dashlength 1.0 "Helvetica" 30
set xrange[0:0.3]
set yrange[70.0:70.4]
set xtics 0,0.05,0.3
set ytics 70.0,0.1,70.4
set xlabel "z"
set ylabel "{/Symbol D} H_0  [km s^{-1} Mpc^{-1}]"
set output "Figure5.eps"
plot "fig5" u 1:2 notitle w l lw 8 lc rgb "#4E9A06"


==> anc/fig6.gpl <==
set terminal postscript eps enhanced color dashed dashlength 1.0 "Helvetica" 30
set xrange[0:3]
set yrange[-0.002:0.05]
set xtics 0,0.5,3
set ytics 0.,0.01,0.05
set xlabel "z"
set ylabel "C(z)"
set output "Figure6.eps"
plot "fig6" u 1:3 notitle w l lw 8 lc rgb "#4E9A06",  "fig6" u 1:2 notitle w l lw 8 dt 3 lc rgb "#358BE6"

